A country comparison of place-based activity response to COVID-19 policies

The emergence of the novel Coronavirus Disease in late 2019 (COVID-19) and subsequent pandemic led to an immense disruption in the daily lives of almost everyone on the planet. Faced with the consequences of inaction, most national governments responded with policies that restricted the activities conducted by their inhabitants. As schools and businesses shuttered, the mobility of these people decreased. This reduction in mobility, and related activities, was recorded through ubiquitous location-enabled personal mobile devices. Patterns emerged that varied by place-based activity. In this work the differences in these place-based activity patterns are investigated across nations, specifically focusing on the relationship between government enacted policies and changes in community activity patterns. We show that people's activity response to government action varies widely both across nations as well as regionally within them. Three assessment measures are devised and the results correlate with a number of global indices. We discuss these findings and the relationship between government action and residents' response.

==> figures/plots.r <==
	library(extrafont)

	countries = c("VE","OM","NZ")			 # top correlation
	names = c("Venezuela","Oman","New Zealand")
	filename = "topcosine"

	# bottom correlation
	#countries = c("KR","SE","TZ")			 
	#names = c("South Korea","Sweden","Tanzania")
	#filename = "bottomcosine"

	#countries = c("ZA","BO","EG")			 
	#names = c("South Africa","Bolivia","Egypt")
	#filename = "lag"


	cols = c('#129EAF','#188038','#8430CE','#1967D2','#D01884','#D56E0C','#000000');

	pdf(paste("~/Dropbox/COVID-communitymobility/paper/figures/",filename,'.pdf',sep=''), width=12, height=5)
	par(mar = c(12.5,4.2,4,0.1), mfrow=c(1,3), family="serif")

	cntoverall <- 1
	for(cntry in countries) {
		
		cnt <- 1
		cats = c("Grocerypharmacy","Parks","Residential","Retailrecreation","Transitstations","Workplace")
		catsfull = c("Grocery & pharmacy","Parks","Residential","Retail & recreation","Transit stations","Workplace")

		ofile = paste("~/Documents/COVID19-CommunityMobilityPatterns/externalData/GovernmentResponseByCountry/",cntry,".csv",sep="")

		for(cat in cats) {

			gfile = paste("~/Documents/COVID19-CommunityMobilityPatterns/externalData/MobilityByCountry/",cntry,"_",cat,".csv",sep="")
			
			if (file.exists(gfile) & file.exists(ofile)) { # & file.exists(afile) & file.exists(bfile)) {
				g <- read.csv(gfile, header=T)
				gdates <- g[,1]
				gvals <- g[[cntry]]

				o <- read.csv(ofile, header=F)
				odates <- o[,1]
				ovals <- o[,2]


				if (cnt == 1) {
					if (cntoverall == 1) {
						plot(gvals, type='n', xlab="Dates", ylab="Percentage change from baseline", xaxt='n', cex.lab=1.6, cex.main=1.6, main=names[cntoverall], ylim=range(100,-100))
					} else {
						plot(gvals, type='n', xlab="Dates", ylab="", xaxt='n', cex.lab=1.6, main=names[cntoverall], cex.main=1.6, ylim=range(100,-100))
					}
					abline(h = c(-100,-80,-60,-40,-20,0,20,40,60,80,100), lty = 1, col = "#eeeeee")
					axis(1, seq(1,length(gdates),7), as.vector(gdates[seq(1,length(gdates),7)]), tick = TRUE, cex.axis=1.0)
					#grid()
					lines(ovals[1:length(gvals)],lwd=3,col='black')
				}
				lines(gvals, lwd=1.5, col=cols[cnt])
				cnt <- cnt + 1

			}
		}

		cntoverall <- cntoverall + 1
		catsfull[length(catsfull)+1] <- "Stringency Index"

		if (cntoverall == 3)
			legend("bottom", catsfull, fill=cols, inset=c(0,-0.6), ncol=2, cex=1.6, bty = "n", xpd=TRUE)
	}

	dev.off()

